Optimal Auctions through Deep Learning: Advances in Differentiable Economics

Designing an incentive compatible auction that maximizes expected revenue is an intricate task. The single-item case was resolved in a seminal piece of work by Myerson in 1981, but more than 40 years later a full analytical understanding of the optimal design still remains elusive for settings with two or more items. In this work, we initiate the exploration of the use of tools from deep learning for the automated design of optimal auctions. We model an auction as a multi-layer neural network, frame optimal auction design as a constrained learning problem, and show how it can be solved using standard machine learning pipelines. In addition to providing generalization bounds, we present extensive experimental results, recovering essentially all known solutions that come from the theoretical analysis of optimal auction design problems and obtaining novel mechanisms for settings in which the optimal mechanism is unknown.

==> plots/cbf/multiitem/symmetric_uniform/reduce_density.sh <==
cp alloc1.pdf alloc1_.pdf
convert -density 100 alloc1_.pdf alloc1.pdf
cp alloc2.pdf alloc2_.pdf
convert -density 100 alloc2_.pdf alloc2.pdf


==> plots/cbf/multiitem/uniform/reduce_density.sh <==
cp alloc1.pdf alloc1_.pdf
convert -density 100 alloc1_.pdf alloc1.pdf
cp alloc2.pdf alloc2_.pdf
convert -density 100 alloc2_.pdf alloc2.pdf


==> plots/plot_results.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "\n",
    "# Import python packages \n",
    "import matplotlib\n",
    "import numpy as np # operations on arrays and matrices\n",
    "import pylab as pl # plots\n",
    "import sys\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def compute_vv(v, i, distribution_type):\n",
    "        if(distribution_type == 'asymmetric_uniform'):\n",
    "            return(2.0 * v - (i+1))\n",
    "        elif(distribution_type == 'symmetric_uniform'):\n",
    "            return(2.0 * v - 1.0)\n",
    "        elif(distribution_type == 'irregular'):\n",
    "            n = len(v)\n",
    "            vv = np.zeros(n)\n",
    "            for j in range(n):\n",
    "                if(v[j] <= (7.0 - np.sqrt(5.0))/2.0):\n",
    "                    vv[j] = 2.0 * v[j] - 4.0\n",
    "                elif(v[j] <= (11.0 - np.sqrt(5.0))/2.0):\n",
    "                    vv[j] = 3.0 - np.sqrt(5.0)\n",
    "                else:\n",
    "                    vv[j] = 2.0 * v[j] - 8.0\n",
    "            return(vv)\n",
    "        elif distribution_type == 'exponential':\n",
    "            return(v - 3.0)\n",
    "        \n",
    "def compute_vv_inv(x, distribution_type):\n",
    "        if distribution_type == 'symmetric_uniform':\n",
    "            n = len(x)\n",
    "            max_val = np.max(x)\n",
    "            second_max_val = np.sort(x)[-2]\n",
    "            if(max_val < 0):\n",
    "                return(0)\n",
    "            elif(max_val >=0 and second_max_val < 0):\n",
    "                return(0.5)\n",
    "            else:\n",
    "                return((second_max_val + 1.0)/2.0)\n",
    "            \n",
    "        elif distribution_type == 'irregular':\n",
    "            max_val = np.max(x)\n",
    "            second_max_val = np.sort(x)[-2]\n",
    "            if max_val < 0:\n",
    "                return 0\n",
    "            elif max_val <= 3.0 - np.sqrt(5.0) and second_max_val < 0:\n",
    "                return 2.0\n",
    "            elif max_val <= 3.0 - np.sqrt(5.0) and second_max_val <= 3.0 - np.sqrt(5.0):\n",
    "                return (second_max_val + 4.0)/2.0\n",
    "            elif max_val > 3.0 - np.sqrt(5.0) and second_max_val < 0:\n",
    "                return 2.0\n",
    "            elif max_val > 3.0 - np.sqrt(5.0) and second_max_val < 3.0 - np.sqrt(5.0):\n",
    "                return (second_max_val + 4.0)/2.0\n",
    "            elif max_val > 3.0 - np.sqrt(5.0) and second_max_val == 3.0 - np.sqrt(5.0):\n",
    "                return (11.0 - np.sqrt(5.0))/2.0 - 2.0/(sum(x == second_max_val)+1.0)\n",
    "            else:\n",
    "                return (second_max_val + 8.0)/2.0\n",
    "            \n",
    "        elif distribution_type == 'exponential':\n",
    "            n = len(x)\n",
    "            max_val = np.max(x)\n",
    "            second_max_val = np.sort(x)[-2]\n",
    "            if(max_val < 0):\n",
    "                return(0)\n",
    "            elif(max_val >=0 and second_max_val < 0):\n",
    "                return(3.0)\n",
    "            else:\n",
    "                return(second_max_val + 3.0)\n",
    "        elif distribution_type == 'asymmetric_uniform':\n",
    "            n = len(x)\n",
    "            max_val = np.max(x)\n",
    "            second_max_val = np.sort(x)[-2]\n",
    "            index = np.argmax(x)\n",
    "            if(max_val < 0):\n",
    "                return(0)\n",
    "            elif(max_val >=0 and second_max_val < 0):\n",
    "                return((index + 1.0)/2.0)\n",
    "            else:\n",
    "                return((second_max_val + index + 1.0)/2.0)\n",
    "       \n",
    "def winner(data, flag_dummy, distribution_type):\n",
    "        if(distribution_type == 'asymmetric_uniform'):\n",
    "            sample_valuations = data\n",
    "            num_instances = sample_valuations.shape[0]\n",
    "            num_agents = sample_valuations.shape[1]\n",
    "            if(flag_dummy):\n",
    "                num_agents = num_agents - 1\n",
    "            win_index = np.zeros((num_instances, num_agents))\n",
    "            virtual_val = np.zeros((num_instances, num_agents))\n",
    "            for i in range(num_agents):\n",
    "                virtual_val[:,i] = compute_vv(sample_valuations[:,i], i, distribution_type)\n",
    "\n",
    "            for i in range(num_instances):\n",
    "                max_val_vv = np.max(virtual_val[i,:])\n",
    "                index = np.argmax(virtual_val[i,:])\n",
    "                if(max_val_vv >= 0):\n",
    "                    win_index[i, index] = 1 # Record the winner\n",
    "            return(win_index)      \n",
    "        \n",
    "        if(distribution_type == 'irregular'):\n",
    "            sample_valuations = data\n",
    "            num_instances = sample_valuations.shape[0]\n",
    "            num_agents = sample_valuations.shape[1]\n",
    "            if(flag_dummy):\n",
    "                num_agents = num_agents - 1\n",
    "            win_index = np.zeros((num_instances, num_agents))\n",
    "            virtual_val = np.zeros((num_instances, num_agents))\n",
    "            for i in range(num_agents):\n",
    "                virtual_val[:,i] = compute_vv(sample_valuations[:,i], i, distribution_type)\n",
    "\n",
    "            for i in range(num_instances):\n",
    "                max_val_vv = np.max(virtual_val[i,:])\n",
    "                num_winner = sum(virtual_val[i,:] == max_val_vv)\n",
    "                if(max_val_vv >= 0):\n",
    "                    for j in range(num_agents):\n",
    "                        if virtual_val[i,j] == max_val_vv:\n",
    "                            win_index[i, j] = 1.0/num_winner  # Record the winner\n",
    "            return(win_index)\n",
    "        \n",
    "        if(distribution_type == 'symmetric_uniform'):\n",
    "            sample_valuations = data\n",
    "            num_instances = sample_valuations.shape[0]\n",
    "            num_agents = sample_valuations.shape[1]\n",
    "            if(flag_dummy):\n",
    "                num_agents = num_agents - 1\n",
    "            win_index = np.zeros((num_instances, num_agents))\n",
    "            virtual_val = np.zeros((num_instances, num_agents))\n",
    "            for i in range(num_agents):\n",
    "                virtual_val[:,i] = compute_vv(sample_valuations[:,i], i, distribution_type)\n",
    "            for i in range(num_instances):\n",
    "                max_val_vv = np.max(virtual_val[i,:])\n",
    "                index = np.argmax(virtual_val[i,:])\n",
    "                if(max_val_vv >= 0):\n",
    "                    win_index[i, index] = 1 # Record the winner                \n",
    "            return(win_index) \n",
    "        \n",
    "        if(distribution_type == 'exponential'):\n",
    "            sample_valuations = data\n",
    "            num_instances = sample_valuations.shape[0]\n",
    "            num_agents = sample_valuations.shape[1]\n",
    "            if (flag_dummy):\n",
    "                num_agents = num_agents - 1\n",
    "            win_index = np.zeros((num_instances, num_agents))\n",
    "            virtual_val = np.zeros((num_instances, num_agents))\n",
    "            for i in range(num_agents):\n",
    "                virtual_val[:,i] = compute_vv(sample_valuations[:,i], i, distribution_type)\n",
    "\n",
    "            for i in range(num_instances):\n",
    "                max_val_vv = np.max(virtual_val[i,:])\n",
    "                index = np.argmax(virtual_val[i,:])\n",
    "                if(max_val_vv >= 0):\n",
    "                    win_index[i, index] = 1 # Record the winner                \n",
    "\n",
    "            return(win_index)\n",
    "\n",
    "\n",
    "def opt_revenue(data, distribution_type):\n",
    "        # Split valuations, navigator, misreports\n",
    "        sample_valuations = data\n",
    "\n",
    "        # Record num instances, agents, misreports\n",
    "        num_instances = sample_valuations.shape[0]\n",
    "        num_agents = sample_valuations.shape[1]\n",
    "        \n",
    "#         if(flag_dummy):\n",
    "#                num_agents = num_agents - 1\n",
    "        fpa_revenue = np.mean(np.amax(sample_valuations[:, 0:num_agents], axis=1)) \n",
    "        spa_revenue = np.mean(np.sort(sample_valuations[:, 0:num_agents], axis=1)[:,-2])\n",
    "\n",
    "        virtual_val = np.zeros((num_instances, num_agents))\n",
    "        for i in range(num_agents):          \n",
    "            virtual_val[:,i] = compute_vv(sample_valuations[:,i], i, distribution_type)\n",
    "                \n",
    "        myerson_revenue = 0\n",
    "        for i in range(num_instances):\n",
    "                myerson_revenue += compute_vv_inv(virtual_val[i,:], distribution_type)\n",
    "        myerson_revenue = myerson_revenue/num_instances\n",
    "        return(fpa_revenue, spa_revenue, myerson_revenue)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\Zhe Feng\\Anaconda3\\lib\\site-packages\\ipykernel\\__main__.py:22: VisibleDeprecationWarning: using a non-integer number instead of an integer will result in an error in the future\n",
      "C:\\Users\\Zhe Feng\\Anaconda3\\lib\\site-packages\\numpy\\core\\numeric.py:190: VisibleDeprecationWarning: using a non-integer number instead of an integer will result in an error in the future\n",
      "  a = empty(shape, dtype, order)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZAAAAD+CAYAAAAUNlNSAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nMcaYoFgAMcYYExQLIMYYY4Ly/4w+IbuID5piAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x2b03739d5f8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAQwAAADsCAYAAACBv5ilAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\npQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x2b036c27518>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAQ0AAADsCAYAAABuffObAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n51LiScM5l5L/B563lVqd8a7WAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x2b036d01f98>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAQ0AAADsCAYAAABuffObAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAAPYQAAD2EBqD+naQAAIABJREFUeJzt3XecVOX1+PHPoUlRQBFRLNhQMRoFbMQav4ioQUWjFLs/\nEBAjQROVlw3FWKKComCPiiCKglEsNNEoioKLNUASBcRKEQSkLOzu+f1xZtzZYdvs3Jm7d+a8X695\nuffO3Oc+IHP2uU85j6gqzjlXXXXCroBzLlo8aDjnUuJBwzmXEg8azrmUeNBwzqXEg4ZzLiUeNJxz\nKfGg4ZxLiQcN51xKPGg451LiQcMhIpeLSImIzA67LuURkQEiclEKnx8hIgUi8pOIrBeR+SJys4g0\nyWQ984X42hMnIrOAXYA9gbaquijcGpUlIp8DK1T1xGp+/h2gAPgS2AS0B/4fMFdVj8tYRfNEvbAr\n4MIlInsBvwO6A48C5wHDQq1UmsoLDCKyCLhbRI5Q1TkhVCtn+OOJOw9YBbwGvBg73oqI7CAiz4jI\nGhFZLSJPishvY481FyZ9dn8ReTH2eLBRROaKSLekz1wUu/Z3IjJcRJaLyC8iMklEdkz43GLgN8AJ\nsc+XiMjMGvw5vwYEaF6Da10Cb2m43sBEVS0SkfFAfxHpqKoF8Q+IiACvAocBo4H/AGcATwNlnm9F\n5DfALOBb4A5gPXAu8E8ROUtVX066/wNY0BqKPR4Njp3rFXt/EPAgsA64DfviL6vqDyUidbEA0QA4\nGGs9rQG8lZEuVfVXnr6AjkAJ8PuEc0uB4UmfOyv2uSuSzs8AioELk859DNRL+uwsYGHC8UWxMqck\nfe5eYDOwXcK5z4GZKf7ZjoyVH3/NB44N++88F17+eJLfzgN+BN5OOPc80DPWuog7GfsiP550/Sjs\nNz8AIrI98HvgBaCZiLSIv4BpQFsR2SXhesX6URK9C9QF2tT0DxUzH+iMtYjuwlo8TdMs0+GPJ3lL\nROoAPYC3gL0TYsQc4Grg/7BWA9gX+AdV3ZRUzJdJx/tiQWQY9iiRTIGdgB8Szn2T9JnVsf9uX60/\nSAVUdR0Q7/uYLCKfAS+LSHtV/TydsvOdB438dSI2zNqT0v6DOMVaITOSL6pCvOV6DzC1gs8kB5ri\nCj4nFZyvqUnAM9if14NGGjxo5K/zsQ7Fy9n6C3o20F1E+qtqITbycIKINExqbbRNui4+v2OLqtZk\nhKMiQUwm2gYLas0CKCuveZ9GHhKRhti8jMmq+pKqTkp8YaMVTYHTY5dMxUYh+iaUIcBAEr7QqroC\n6x/pJyI7l3PfHZPPVdN6qjlUKiLNRKS8X4Z9sbrOrWEdXIy3NPLTGcB2wCsVvP8BsAJ7RHkB+CfW\n13GviLQFFmIBJf5FTmwJDMQ6Mz8Xkcew1kcroBOwKzY7M66iR5Dk8wXYUPD12OPNclV9q4JrTwBG\nisiLwP+wYHccFiTnAuMquM5VkweN/NQb2EAFfRaqqiLyGtBbRLZX1dUicipwP3AhNoT5Mtbh+S42\nVTt+7QIROQy4GRtWbQEsx4Zhb02+VQX1Sz5/K7AH8Fcs2P0L68Atz+dYB+jpWJ+NAF9h80DuUdWi\nCq5z1eRrT1yNiciZwETgGFWtlYvdXPAi3achInVEZJiILBKRDSLypYjcEHa9clGsHyTxuA7wJ2At\nMC+USrlQRP3x5DqgH9Zkno9Nc35KRH5W1QdDrVnueUBEGgGzsZGIs4GjgCGxERaXJ6IeNDoBL6vq\nlNjxUhHpDRwRYp1y1UzgKuA0oCHWIXmFqj4Uaq1c1kU9aLwP9BWRtqr6PxE5BDgaW/TkAqSq44Hx\nYdfDhS/qQeNObD7BQhEpxvporlfV58KtlnO5K+pBowc2fNgT69M4FLhfRL5X1WfKuyC2eOpkYAkJ\nQ4XO5ZmGWCqCqar6U0pXhr3MNp0Xtox7QNK564H5lVzTG5sH4C9/+Qt6p/q9i3pLozFbL3gqofKh\n5CUAY8eOpV27dhmp1ODBgxkxYkRGys6F8rNxDy8/yeLF0KeP/fzggywAzj//fIh9H1IR9aAxGbhB\nRL4F/g10wDpBk/M+JNoE0K5dOzp06JCRSjVr1ixjZedC+dm4h5efYMkSOP10+PlnOx4/Hm79dXJu\nyo/oUQ8aV2BTmUdheRq+Bx4i4olxnQvMDz9A587w3Xd23L49jBsHX31V4yIjHTRUdT02d+CqsOvi\nXK2zahV06VIaIA44AKZOhWbpZQeI9DRy51wF1q2DU06BL76w4zZtYPp0aNky7aI9aGRAr17JibC8\n/GzfI+/Lv+cemBNLvN6qFcyYAbvtln7FyMNVriLSASgoKCjIeGefc6HZvBkuvBCmTYN//QsOPrjM\n2/PmzaNjx44AHVU1pQWHke7TcM5VoEED6/BcvBj23TfQov3xxLlcVbdu4AEDPGg451LkQcM5lxIP\nGs5F2bx5kOXBDA8azkXVs8/CYYfBtddmNXB40HAuiiZPtiFVVbj7bnjppazd2oOGc1Hz1ltwzjlQ\nHFvg3a8fdO+etdt70HAuSubMsRWrhbFczr16wahRIEFvfVsxDxrORcUXX9h6kl9+seM//AGeftrm\nY2SRBw3noqCw0ILEqlV2fMIJMGEC1K+f9ap40HAuCrbZBh56CBo1gsMPh1desZ9DEPmgISKtReQZ\nEVkZ22Xt09iiNOdyyymnwMyZ8MYbsN12oVUj0gvWRKQ58B7wJpZhfCXQFlgdZr2cy5ijjgq7BtEO\nGti2jEtVtU/Cua/DqoxzUbB+PTxeWRbdKkT98aQb8JGITBCRZSIyT0T6VHmVc3loyxbrFtlnH/tv\nTUU9aOwNDAD+A3TBkgqPFJELQq2VczVVXAw/pbZ3UVVUbaDlwAPh8sth2bL0yot05i4RKQTmqOqx\nCefuBw5T1aMruKYDUHDcccfRLCnBaq9evbKS6s65cqnCZZfB229ber42bdIucuZM6NNnPIsXl92G\nd8cd17By5TtQg8xdoe+SluYOa0uAR5PO9Qe+qeSaDoAWFBSoc7VGSYnq1VerWuhQ3Wsv1U2balzc\nvHmqXbqUFhd/nXCC6gcfqBYUFMR3WOugKX7vov548h6wf9K5/fHOUBc1f/sb3Huv/SwCd9xhczNS\ntGgRnHcedOhg6UHjfvtbG6mdOROOPDK9qkZ99GQE8J6IDAEmAEcCfYC+odbKuVQ88ADceGPp8aOP\nQo8eKRWxfDncdhs8/LB1eMbtuScMGwa9e0OdgJoIkQ4aqvqRiHQH7gRuBBYDg1T1uXBr5lw1Pf00\nXHll6fE995TuuVoN69bB8OF2WXxJCkCLFhaH+vevUYOlUpEOGgCq+jrwetj1cC5l06bBpZeWHt94\nI1x9dbUu3bzZGiTDhlkrI65xYyviL3+Bpk0Drm9M1Ps0nIuuI4+Eo2ODfH/6E9xyS5WXlJTAc89B\nu3Z2STxg1Ktnw6lffWV7O2cqYEAOtDSci6xmzWDKFHjsMYsAVeTEmD7dMvt9/HHZ8+eea/0Zbdtm\nsK4JPGg4F6bGjWHQoEo/UlAA111nUzcSnXgi3HWXpQnNJn88ca6W+vJL6NnTgkJiwGjf3jZ/nzEj\n+wEDvKXhXK2zbJn1Szz6KBQVlZ7fay+bztGjR3DDpzXhQcO5TNuypVoZttautaHT4cNtJWpcy5Zw\n0002w7xBgwzWs5r88cS5TFq92kZJRo+u8COFhTBypK0+HTasNGA0aQI332wjIldcUTsCBnhLw7nM\nWb8eTjvNhjsGDrTlHwMH/vp2SQmMHw833ABLlpReVq+eTcq64QZo1Sr71a6KBw3nMqGw0PYimT3b\njlu2hM6dAYsdU6faiMinn5a9rFcva23ss0+W65sCDxrOBa2oyL7906fbcbNmNvtz//2ZO9fmWrz1\nVtlLunSxNWodIpDd1oOGc0EqKbG1I/FtEhs3htde47+ND+X6c+DFF8t+vGNHuPPOXxshkeBBw7kg\nXXWVLUIDaNCAnx5/iRvGHs1jj5Xuogj2+HH77fDHP4Y7fFoTHjScC9JBB4EIKsL4buPp26cLGzaU\nvt2qlQ2f9u0byj5HgfCg4VyACi/ow4x3tuP1SZsYPfGsX89vuy1ccw0MHmw/R5kHDecCUFwM48ZZ\nK+Lrr0sT6NSvb6tPr7/eBlByQcSepionIteJSImIDA+7Li4/qMLrr9t6kIsugq9jiSZFLO3ef/4D\n992XOwEDcqilISKHA5cBn1b1WeeC8MEHNnz6zjtlz3ftasOnhx4aTr0yLSdaGiKyLTAWyw/6c8jV\ncTlu4UI4+2zo1KlswDj88NKtVnM1YECOBA1gFDBZVWeGXRGXu777zhaNXfCbefSZdArNY1sG77cf\nvPACfPgh/P73IVcyCyL/eCIiPYFDgRAyC7h88PPPluzm/vuhzcYFvMPJtGQls+qdwEd3zKD3oJaR\nHT6tiUgHDRHZDbgP6KyqW6r6fKLBgwf7DmuuUps2wYMP2iSs1auhDUuYzkm0ZCUABxzRjN9c3gRq\necAYP34848eX3WFtzZo1NS8w1d2VatMLOAMoBjYDW2KvkoRzUs41vsOaq1RRkeqTT6ruvnvpzmQ7\n871+yT6lJzp0UP3557CrWmPp7LAW6ZYGMAM4OOncU8AC4E5Vje5GtS7rVOHVV2HIEPj3v0vP78Aq\n5jTvwu4/f2Un2rWzZapJLdV8EemgoarrgfmJ50RkPfCTqi4Ip1Yuit5/34ZPZ80qe/6PJ6/j6e9O\nofEXX9iJPfe01as77pj1OtYWuTJ6kshbF67a5s+HM8+07UcSA8aRR9rm7S/8Yx2Ni9bayZ13toCx\n666h1LW2iHRLozyqemLYdXC137ffWiq9p56y1exx++9vE7POPDO+DUlrm4zRu7cl79x335BqXHvk\nXNBwrjKrV1v+ipEjbXQkrnVrGDoULrnE0u2V0bJlaUId50HD5YeNG21z9jvusHkXcc2aWdq9K6+0\nfDmuah40XE4rKrKcODffbDM647bZxnZCHDIEdtghvPpFkQcNl5NKSmDSJNuIfeHC0vN16thq1KFD\nYY89QqtepNU4aIjIDsAlwKnAPtikqiJgHTATeE5VC4KopHPVVVxs6TnvuAPmzSv7XrduNrvzoIPK\nufCRR2CXXeD007NSzyirUdAQkcuBw4HJwLmq+lPCe/Vi750pIn2AGxLfdy4T1q+HJ5+EESNg0aKy\n7x1zjAWRY46p4OKxY2HAAGuGjBljIyWuQikHDRG5GnhHVcvdMkpVi4DZwGwR2Q4YLCKjVXVlelV1\nbmvLltn6kNGjYdWqsu+1b297n3btGh8+Lccrr8DFF9t00OJi+PzzTFc58mrS0ni6ugFAVdcBt4pI\nixrcx7kKLVxo0ybGjLF9iRJ16QJ/+YttC1BhsAB4800499zSNOH9+9vzi6tUykGjsoAhItuoaqGI\n7If1c0yJrY/xxxOXtuJim2c1YgRMnlz2vXr1bH+iq6+GQw6pRmEffghnnFEacXr3hlGjqogyDgIc\nPRGRx4GDRGQkcD7WKXo0cENQ93D5p7gY3nsPJkyAiRPhxx/Lvt+0KfTrZ/MsdtutmoV+/jmcckrp\nTsvdutnU0KhtQBKSIIdcn1fVPiIyUFVPBRAR74p2KasqUIAFiD//2TYzS3mx6Rtv2NRQsFRbEyZE\ndxOSEAQZNHYTkWFYUhxEpC82/OpcleKB4oUXbOvC8gLFNttYp2bPnpajs8bf82uusceQiRPh5Zeh\nYcO06p5vggwaLwDtEvov6gOfBFi+yzGJgWLiRPjhh60/Ew8U55xjTxFNmwZ087/+FQYNggYNAiow\nf6QdNETkfKApMEdV58bPVzQk6/JbdQJFgwbW5RB4oCjvRi5lQbQ0ugKvAJtF5GLgF1V9sfJLgiEi\nQ4DuwAHARuB94FpV/W827u+qp6SkbB9FRYGia1cbAc1ooHBpSztoqOr5CYefiUhzEblIVZ9Ot+xq\nOBZ4APgI+7PcAUwTkXaqujEL93cVSCVQxFsUeZo9L3KCeDzpCOwJvKqqhar6s4gUpV2zaoiP0iTU\n5WJgOdARmFXeNS5z4oEi3pkZaqAoLra18AMGWMeIC0wQjyeDgMbAKBF5G1gK7AGMC6DsVDXH0v2t\nquqDLhiJgWLiRPj++60/k/UWhapN3njiCdto9aWXoEmTDN80fwQRND4Eno39fBrQCrg/gHJTIiKC\nDffOUtX5VX3e1VytDBRxqjaH/Ikn7Pjtt22567HHZqkCuS+IoPEI0At4WVXHBlBeTY0GDsRmobqA\nlZRYxu54H0VFgeLkk0s7M0Ppo7jtNluUAjbDc9w4DxgBSyloiMgBwCZVXRI/F1vV+kwl13RV1Sk1\nrmH16vUgltfjWFUt50l6a77DWtXigSLeR1FrA0XcyJFw002lx48+ak2dPBf6DmvAlVjLYqvdy5I+\ntxNwK9A+1XukWJ8HgW+Avav5ed9hrRLFxarvvqt65ZWqrVuXbiiW+GrQQLVbN9UxY2rRJmNPPlm2\nksOHh12jWi2rO6yp6kgROQl4RUS+AeZiIxYbge2xTtBjY+eGqep3FRaWJhEZjQWw04H1ItIq9tYa\nVd1U8ZUukSrMng3PP191i+Kccyy5Va0aHl2/Hq6/vvT4pptg8ODw6pPjatSnoarTgekicjDwf8Bv\ngG2BFcBCoK9mZzl8fyxavp10/hJgTBbuH3mFhXDppfDss1u/V6sDRaImTazDs3Nn27Bk6NCwa5TT\n0uoIVdXPgdBSHamqr2VOw7p1cNZZMGNG6bkGDSyJzbnn1vJAkaxtW/joI2jRwnNiZJhnI89Ty5fb\n+o548t1GjeC++6BHjwgFimQtW4Zdg7wQaNCoKHNXkPdw6Vu0yB47vvzSjrffHl57DTp1CrdeLho8\nc1ee+eQTa2HE81XsthtMnQoHHhhuvVx0BNkn8LyqHgVsr6qnqurpwJwAy3dpevttOP740oDRrp3N\nw4hMwFi2DAp8K52wBRk04pm7noNfM3f57pi1xMSJ9kiydq0dd+oEs2bB7ruHW69qW73aemhPOMGi\nnwtNkEFjAjaV3DN31TIPP2zDpps32/Fpp9mISWT2MP3lFzj1VPjsM/u5Xz/bpNWFIu2gISK7isib\nwI/AUBHZHSxzl6ourPxql0mqNmVhwAD7GWxfoJdeitAO6Zs22dyLDz6w4512sv0L6vnAX1hqFDRE\nJDFBwZXAFcDOwFPAsyISlX+SOau4GC6/HG65pfTctdfCP/4RocTbRUW2mcmbb9px8+YwbRrst1+4\n9cpzNQ3XZ8cCwxZghaouiJ1/UUTeBwYA9wZRQZe6TZvgvPNs1/S4ESMs5X9klJTYVNV//tOOGze2\n3BjV2gnJZVJNp5E/CyAidYA7Y52edYC1wDvAz4HV0KVkzRro8Yf1tJw1iYGsoW4duOACOKwetrQP\nbNr1JZdUXlBF+wjEHXJI5UvOf/nFNiCqzNln207t5Zk6FZ6JLZ5u0MCCh08kqR1SXeGW/AKGJPzc\nBDgFe0zpi83XODDdewT5IodXuX7/vWrHgwt1PgeUvzw1/tp116oL69Sp8jL+/OfKr//mm8qvB9X3\n3qv4+pIS1X79VOvWVZ00KbW/CFeldFa5BjF68o6IjBCReqq6XlXfAL5T1cewvVC2DeAergr/+x8c\nfTQUfN6AW7mJLVFfISBiOT6nT4fu3cOujUsQRDby90SkHbBIRD7EOkSHxd4rxCd4ZVxBgc3yXLHC\njme36cWKq+rTumgptGq19QWNGlVd6M03w8oK9/qGAw6o/PoddoCxVSRya9u28vfr17dtE12tEsiv\nI1V9XESmAJ2AT9X3HcmaGTPsF/Evv9jxwQfDlCnQuvUf0yv45JPTu75xY+uNdTknsDasqn6LPY64\nLHnuObjwQtiyxY6PPRZeecVGJp3LlJzIRyEiA0VksYhsFJEPROTwsOuUaSNH2hSGeMA480wbcPCA\n4TIt8kFDRHpgc0JuBtoDnwJTRWTHUCuWIaqW2W7QIKUx6wG47DJL/ludrgrn0hX5oAEMBh5R1TFq\n09b7AxuAS8OtVvCKiqBvX7j9driNG5jFMdx51XIefthnVbvsiXTQEJH62BaMb8bPqaoCM7BO2Zyx\ncaPNhXriCfgrf+d6bqc9n3Dt68cjhZ5D2WVP1H8/7QjUBZYlnV8G7J/96gRLFZYssUzhDz5o/72M\nR/g715Z+6E9/goYNQ6ujyz9RDxo5ZdMmm3Px/vsWIGbPLjuTuyfjeYgBpSduv91WpTmXRVEPGiuB\nYmz/2EStsKX6FaoNO6x9801pcHj/ffj449LRkGR/YDLPcAF1iK1xv+YauO66rNXVRVfQO6yJRjzv\nr4h8AHyoqoNix4LtXD9SVe8u5/MdgIKCggI6dOiQtXpu3mxBIbEV8e23lV/TrBkcdRT0aP0uF449\nibpbCu2N/v1h9GhP1e9qbN68eXTs2BGgo6rOS+XaqLc0AIYDT4lIATZlfTCWZvCpMCv1ww9lWxEF\nBbYxUWUOOMAWcv7ud/bfdu1sD2OW7w8ft7OswL17w6hRHjBcaCIfNFR1QmxOxq3YY8knwMmquiJb\nddiyxTLRxQPE7NnWgVmZbbeFI44oDRBHHVVJ+r2ddoK33oJ77rE1IXUiPejlIi7yQQMstSAwOlv3\nW7GitBUxezbMmWNDopXZd18LDvGWxEEHQd26Kdy0eXO47ba06u1cEHIiaGRScTF88UXZVkR8k6GK\nNGoEhx9ethWx007Zqa9zmeZBI8nq1ZbDNh4gPvywdAVpRdq0KQ0QnTpZUqvI5OF0LkV5HTRKSmDB\ngrIdlguryJ++zTbQsWPZDsuKMtbVqELeX+FqubwNGldcAfPnW07Nyuy6a9kA0b69BY7AbdhgG5L0\n7WsjJM7VUnkbNGbP3vpcvXrQoUPZDsus7EBWWAhnnWU7h/3rX3ZcVeJf50KSt0EDLBNeYiuiY8cQ\nlpcXFVmGq6lT7Xi77TxNv6vV8jZovPwydOsW8hypkhJ7HJk40Y4bNYLXXrPmjnO1VN72uu22W8gB\nQxWuuqp0b5D69W2/xGOOCbFSzlUtb4NG6IYOhfvvt5/r1IHx49NP5utcFnjQCEviDsyPP24ZdpyL\ngLzt0wjdtdfaMlYfKXER40EjTP37h10D51LmjyfOuZR40HDOpcSDhnMuJZENGiLSRkQeF5FFIrJB\nRP4nIkNj2xrUDvPn22zPDRvCrolzgYlyR+gBgAB9ga+Ag4DHsVR/14RYL7NoEXTubHn/li6FV1+1\n0RLnIi6yQUNVpwJTE04tEZF7sB3Wwg0a338PJ51kAQMsrZfn9HQ5IrKPJxVoDqwKtQYrV1rAWLTI\njg88EKZMgaZNQ62Wc0HJmaAhIvsCVwAPh1aJtWuha1frywDYay+YNg12zMm9qF2eqnVBQ0TuEJGS\nSl7FIrJf0jW7Am8Az6vqP0Kp+IYNtmy2oMCOd9kFZsywLD7O5ZDa2KdxD/BkFZ9ZFP9BRFoDM4FZ\nqtqvujcJfIe15cth8WL7uUULmD4d9t67ZmU5FyDfYS1BrIUxE5gLXKDV+MNkdIe1pUtt4dlDD8Fh\nhwVbtnMByssd1mItjLeBxdhoyU4SG6FQ1eRd5LNjjz1sExQfKXE5LLJBAzgJ2Dv2+iZ2TgAFUtmG\nKFgeMFyOq3UdodWlqk+rat2kVx1VDS9gOJcHIhs0nHPh8KCRqmeesW0GnMtTHjRSMXEiXHyxTeB6\n/fWwa+NcKDxoVNfUqdCrl207sGkTvPlm2DVyLhQeNKpj1izo3h22bLHjiy+Gu+8OtUrOhcWDRlXm\nzbM9VjdutOOzz4bHHvONml3e8n/5lVm40PYiWbvWjrt0gXHjbNNX5/KUB43KPPusLXUHOPpomDQp\nQ1vGOxcd/iuzMrfcAps32/L2116DJk3CrpFzofOWRmVE4M47rSPUU/U5B3jQqJ7ELRSdy3MeNJxz\nKfGg4ZxLiQeN4mLbtb24OOyaOBcJ+R00VGHgQOjb16aIb94cdo2cq/VyImiISAMR+SSWePi31bpI\nFa67Dh55xI4nTYK5cwOpT3I+xqBFvfxs3MPLz5ycCBrA34Fvsaxd1fPkk/D3v9vPIjBmjE3gCkDU\n/0F50Mj98tMR+aAhIqdgqf/+gqX7q55Ro0p/fugh6N076Ko5l5MiPSNURFoBjwKnAxtrVMhdd0G/\nau984Fzei3pL40lgtKp+XKOrhwyBa8LfK9q5KKl1LQ0RuQO4tpKPKNAO6ApsC9wVv7Sat2gIsKBz\nZ1vmPi+lLR+qZc2aNczLQLm5Un427uHlV27BggXxHxumem2t2yxJRFoALar42GJgAvCHpPN1gSJg\nnKpeUkH5vYFx6dbTuRxxnqo+m8oFtS5oVJeI7AYkbsXeGpgKnA3MUdXvK7iuBXAysATYlOFqOldb\nNQT2BKaq6k+pXBjZoJFMRNpgLZBDVfWzsOvjXK6KekdostyIgM7VYjnT0nDOZUeutTSccxnmQSMg\nInKsiLwiIt/F1sCcHnD5Q0RkjoisFZFlIvKSiOwXYPn9ReRTEVkTe70vIl2DKr+c+10X+3saHmCZ\nN8fKTHzND6r82D1ai8gzIrJSRDbE/s46BFT24nLqXyIiDwRRflA8aASnCfAJcDmZ6Vs5FngAOBLo\nDNQHpolIo4DK/wabH9MB6AjMBF4WkXYBlf8rETkcuAz4NOiygS+AVsDOsdcxQRUsIs2B94BCbASu\nHXA1sDqgWxxGab13xpZHKDa9oNaodZO7okpVpwBTAESk+mtgql/+qYnHInIxsBz7gs8KoPzXkk7d\nICIDgKOABeVcUiMisi0wFugD3BhUuQmKVHVFBsoFuA5Yqqp9Es59HVThyUOfItIN+EpV3w3qHkHw\nlkZ0Ncd+C60KumARqSMiPYHGwOyAix8FTFbVmQGXG9c29oj4lYiMFZHdAyy7G/CRiEyIPSLOE5E+\nVV5VAyJSHzgPeCIT5afDWxoRFGvJ3AfMUtXAntlF5CAsSDQE1gHdVXVhgOX3BA7FmuGZ8AFwMfAf\nYBdgKPCOiBykqusDKH9vYABwL/A34AhgpIgUquozAZSfqDvQDHg64HLT5kEjmkYDBwLBJAAptRA4\nBPvH+kd6SglOAAADAUlEQVRgjIgcF0TgiM3gvQ/orKpb0i2vPKo6NeHwCxGZgz0+nIstbkxXHWy2\ncfyx6tNYoO0PBB00LgXeUNUfAy43bf54EjEi8iBwKnCCqv4QZNmqWqSqi1T1Y1W9HuuoHBRQ8R2B\nlsA8EdkiIluA44FBIrI5Q/1Aa4D/AvsGVOQPbN2/swDYI6DyARCRPbDO7seCLDco3tKIkFjAOAM4\nXlWXZuGWdYCg9qGcARycdO4p7Et3p2ZglmGs03VfYExARb4H7J90bn8C7AyNuRRYBrwecLmB8KAR\nEBFpgv0Djf/G3FtEDgFWqeo3AZQ/GuiFJRxaH0tABLBGVdNeeCcitwNvAEuB7bBOuOOBLumWDRDr\nUyjT/yIi64GfVDWQ0RkRuRuYjH2JdwVuAbYAQeXOGwG8JyJDsGHQI7FRoL4BlR/vr7oYeEpVS4Iq\nN1Cq6q8AXtgXrAQoTnr9I6Dyyyu7GLgwoPIfBxZhGdB+BKYBJ2b472wmMDzA8sZjuWI3YsHvWWCv\ngOt8KvAZsAH4N3BpwOWfFPv/um8m/+7TefnaE+dcSrwj1DmXEg8azrmUeNBwzqXEg4ZzLiUeNJxz\nKfGg4ZxLiQcN51xKPGg451LiQcM5lxIPGs65lHjQcM6lxIOGcy4lHjRcRolIPREZKCJjRKRj7NxY\nETk/7Lq5mvGg4TKtF7ZEvTG24TDAK5TdvNtFiC+NdxklIk2BuliGrjaqWigiv8Wyqe+D5b/ooWW3\nBXC1mLc0XEap6lrgNOBtVS2Mne6AJcrZW1WnAweJSFBpBV2Gebo/lw2tsExa8V3KflHVuSKySEQG\nAiMTAoqr5fzxxGWciOyK7RUyGainqk8nvf868GdV/W8Y9XOp8ZaGyzhV/Q7omXhORC4HtqjqY0AR\n1r/hQSMCvE/DhWUmsE5ETscS9U4JuT6umvzxxDmXEm9pOOdS4kHDOZcSDxrOuZR40HDOpcSDhnMu\nJR40nHMp8aDhnEuJBw3nXEo8aDjnUuJBwzmXEg8azrmUeNBwzqXk/wMNeGePmoGrVwAAAABJRU5E\nrkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x2b036a1af60>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "num_agents = 3\n",
    "dist_type = 'irregular'\n",
    "max_iter = 50000\n",
    "y_limit = 2.1\n",
    "\n",
    "matplotlib.rcParams.update({'font.size': 10})\n",
    "\n",
    "(mechanism, performance_stats_train, performance_stats_test) \\\n",
    "                                        = np.load('/Users/Zhe Feng/Dropbox/deep-amd/results/cbf_results/' + dist_type + '_' + str(num_agents) + \\\n",
    "                                            '/results.npy')\n",
    "\n",
    "num_agents, weight_on_ir, learning_rate, flag_init, num_iter, skip_iter, num_instances_train, \\\n",
    "             num_instances_test, num_func, num_max_units, batch_size, reg_param = \\\n",
    "                                    np.load('/Users/Zhe Feng/Dropbox/deep-amd/results/cbf_results/' + dist_type + '_' + str(num_agents) + \\\n",
    "                                            '/param.npy')\n",
    "\n",
    "(data_train, data_test) = np.load('/Users/Zhe Feng/Dropbox/deep-amd/results/cbf_results/' +\\\n",
    "                                      dist_type + '_' + str(num_agents) + '/data.npy') \n",
    "\n",
    "loss_recordings, rev_recordings, ir_recordings, a_error_recordings, vv_recordings = performance_stats_test\n",
    "num_recordings = loss_recordings.shape[0]\n",
    "\n",
    "max_revenue, second_max_revenue, myerson_revenue = opt_revenue(data_test, dist_type)\n",
    "\n",
    "# Filter\n",
    "if(max_iter > 0):\n",
    "    num_recordings = min(num_recordings, max_iter/int(skip_iter))\n",
    "rev_recordings = rev_recordings[0:num_recordings].reshape(-1,1)\n",
    "\n",
    "##\n",
    "dir_name = 'cbf/' + dist_type + '_' + str(num_agents)\n",
    "\n",
    "if not os.path.exists(dir_name):\n",
    "            os.makedirs(dir_name)\n",
    "\n",
    "# Plot\n",
    "fig = pl.figure(figsize = (4, 2.5))\n",
    "\n",
    "pl.plot(np.arange(num_recordings)*int(skip_iter), second_max_revenue * np.ones(num_recordings), c='r', label='SPA', \\\n",
    "               linewidth = 2, linestyle = '--')\n",
    "pl.plot(np.arange(num_recordings)*int(skip_iter), myerson_revenue * np.ones(num_recordings), c='g',\\\n",
    "        label='Optimal Auction', linewidth = 2.5, linestyle = '-')\n",
    "pl.plot(np.arange(num_recordings)*int(skip_iter), rev_recordings, c = 'b', label='Myerson NNet', \\\n",
    "               linewidth = 2.5)\n",
    "pl.legend(loc='best')\n",
    "\n",
    "if(y_limit > 0):\n",
    "    pl.ylim((y_limit, myerson_revenue+0.2))\n",
    "\n",
    "pl.xlabel('No. of iterations')\n",
    "pl.ylabel('Test revenue')\n",
    "\n",
    "pl.savefig(dir_name + '/revenue.pdf')\n",
    "\n",
    "sample_valuations = data_test\n",
    "num_agents = int(num_agents)\n",
    "ind = np.argmax(rev_recordings)\n",
    "\n",
    "for i in range(num_agents):\n",
    "    pl.figure(figsize=(2.5, 2))\n",
    "    ss = np.sort(sample_valuations[:,i])\n",
    "    vv = pl.plot(ss, np.sort(vv_recordings[ind,:,i]), c = \"b\", linewidth = 2, linestyle = '-')\n",
    "    vv_true = pl.plot(ss, compute_vv(ss, i, dist_type), c = \"r\", linewidth = 2, linestyle = '--')\n",
    "    \n",
    "    j=i+1\n",
    "    pl.xlabel('$v_'+str(j)+'$')\n",
    "    pl.ylabel('$\\phi_'+str(j)+'(v_'+str(j)+')$')\n",
    "    pl.title('Agent ' + str(j))\n",
    "    \n",
    "    pl.xlim((np.min(ss), np.max(ss)))\n",
    "    \n",
    "    pl.savefig(dir_name + '/vv_' + str(j) + '.pdf')\n",
    "\n",
    "#pl.subplot(1, num_agents+1, i+1)\n",
    "#pl.legend((vv, vv_true), ('VV transform', 'VV true'), loc='center')\n",
    "#pl.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "anaconda-cloud": {},
  "kernelspec": {
   "display_name": "Python [conda root]",
   "language": "python",
   "name": "conda-root-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> plots/plot_results.py <==
import numpy as np
import matplotlib
matplotlib.use('Agg')
import pylab as pl
import sys
import os


def compute_vv(v, i, distribution_type):
        if(distribution_type == 'asymmetric_uniform'):
            return(2.0 * v - (i+1))
        elif(distribution_type == 'symmetric_uniform'):
            return(2.0 * v - 1.0)
        elif(distribution_type == 'irregular'):
            n = len(v)
            vv = np.zeros(n)
            for j in range(n):
                if(v[j] <= (7.0 - np.sqrt(5.0))/2.0):
                    vv[j] = 2.0 * v[j] - 4.0
                elif(v[j] <= (11.0 - np.sqrt(5.0))/2.0):
                    vv[j] = 3.0 - np.sqrt(5.0)
                else:
                    vv[j] = 2.0 * v[j] - 8.0
            return(vv)
        elif distribution_type == 'exponential':
            return(v - 3.0)
            
def compute_vv_inv(x, distribution_type):
        if distribution_type == 'symmetric_uniform':
            n = len(x)
            max_val = np.max(x)
            second_max_val = np.sort(x)[-2]
            if(max_val < 0):
                return(0)
            elif(max_val >=0 and second_max_val < 0):
                return(0.5)
            else:
                return((second_max_val + 1.0)/2.0)
            
        elif distribution_type == 'irregular':
            max_val = np.max(x)
            second_max_val = np.sort(x)[-2]
            if max_val < 0:
                return 0
            elif max_val <= 3.0 - np.sqrt(5.0) and second_max_val < 0:
                return 2.0
            elif max_val <= 3.0 - np.sqrt(5.0) and second_max_val <= 3.0 - np.sqrt(5.0):
                return (second_max_val + 4.0)/2.0
            elif max_val > 3.0 - np.sqrt(5.0) and second_max_val < 0:
                return 2.0
            elif max_val > 3.0 - np.sqrt(5.0) and second_max_val < 3.0 - np.sqrt(5.0):
                return (second_max_val + 4.0)/2.0
            elif max_val > 3.0 - np.sqrt(5.0) and second_max_val == 3.0 - np.sqrt(5.0):
                return (11.0 - np.sqrt(5.0))/2.0 - 2.0/(sum(x == second_max_val)+1.0)
            else:
                return (second_max_val + 8.0)/2.0
            
        elif distribution_type == 'exponential':
            n = len(x)
            max_val = np.max(x)
            second_max_val = np.sort(x)[-2]
            if(max_val < 0):
                return(0)
            elif(max_val >=0 and second_max_val < 0):
                return(3.0)
            else:
                return(second_max_val + 3.0)
        elif distribution_type == 'asymmetric_uniform':
            n = len(x)
            max_val = np.max(x)
            second_max_val = np.sort(x)[-2]
            index = np.argmax(x)
            if(max_val < 0):
                return(0)
            elif(max_val >=0 and second_max_val < 0):
                return((index + 1.0)/2.0)
            else:
                return((second_max_val + index + 1.0)/2.0)

def opt_revenue(data, flag_dummy, distribution_type):
        # Split valuations, navigator, misreports
        sample_valuations = data

        # Record num instances, agents, misreports
        num_instances = sample_valuations.shape[0]
        num_agents = sample_valuations.shape[1]
        
        if(flag_dummy):
                num_agents = num_agents - 1
        fpa_revenue = np.mean(np.amax(sample_valuations[:, 0:num_agents], axis=1)) 
        spa_revenue = np.mean(np.sort(sample_valuations[:, 0:num_agents], axis=1)[:,-2])

        virtual_val = np.zeros((num_instances, num_agents))
        for i in range(num_agents):          
            virtual_val[:,i] = compute_vv(sample_valuations[:,i], i, distribution_type)
                
        myerson_revenue = 0
        for i in range(num_instances):
                myerson_revenue += compute_vv_inv(virtual_val[i,:], distribution_type)
        myerson_revenue = myerson_revenue/num_instances
        return(fpa_revenue, spa_revenue, myerson_revenue)
        
        
flag_dummy = True
        
num_agents = 5
dist_type = 'asymmetric_uniform'
max_iter = -1
y_limit = 1.0


num_agents, num_misreport_train, num_misreport_test, num_max_units, num_func, batch_size, \
                num_iter, skip_iter, weight_on_penalty, flag_dummy, flag_init, num_instances_train, \
                 num_instances_test, learning_rate, num_nodes, reg_param = \
                            np.load('rbf_results/' + dist_type + '_' + str(num_agents) + \
                                            '_rho0.05_lr0.001' + '/param.npy')


matplotlib.rcParams.update({'font.size': 9, 'axes.labelsize': 'large'})

(data_train, data_test) = np.load('rbf_results/' + dist_type + '_' + str(num_agents) + '_rho0.05_lr0.001' + '/data.npy')

(mechanism, performance_stats_train, performance_stats_test) \
                                        = np.load('rbf_results/' + dist_type + '_' + str(num_agents) + \
                                            '_rho0.05_lr0.001' + '/results.npy')
 
sample_test, a, b = data_test 
 
loss_recordings, rgt_recordings, rev_recordings, ir_recordings, a_error_recordings = performance_stats_test
num_recordings = loss_recordings.shape[0]

max_revenue, second_max_revenue, myerson_revenue = opt_revenue(sample_test, flag_dummy, dist_type)

# Filter
if(max_iter > 0):
    num_recordings = min(num_recordings, max_iter/int(skip_iter))
rev_recordings = rev_recordings[0:num_recordings].reshape(-1,1)

##
dir_name = 'plots/rbf/' + dist_type + '_' + str(num_agents)

if not os.path.exists(dir_name):
            os.makedirs(dir_name)

# Plot

matplotlib.rcParams.update({'font.size': 9, 'axes.labelsize': 'x-large'})
fig = pl.figure(figsize = (4,2.5))

pl.plot(np.arange(num_recordings)*int(skip_iter), second_max_revenue * np.ones(num_recordings), c='r', label='SPA', \
               linewidth = 2, linestyle = '--')
pl.plot(np.arange(num_recordings)*int(skip_iter), myerson_revenue * np.ones(num_recordings), c='g',\
        label='Optimal Auction', linewidth = 2.5, linestyle = '-')
pl.plot(np.arange(num_recordings)*int(skip_iter), rev_recordings, c = 'b', label='Myerson NNet', \
               linewidth = 2.5)
pl.legend(loc='best')

if(y_limit >= 0):
    pl.ylim((y_limit, myerson_revenue+0.5))

pl.xlabel('No. of iterations')
pl.ylabel('Test revenue')

pl.savefig(dir_name + '/revenue.pdf', bbox_inches = 'tight', pad_inches = 0.05)

matplotlib.rcParams.update({'font.size': 9, 'axes.labelsize': 'x-large'})

fig = pl.figure(figsize = (4, 2.5))

pl.plot(np.arange(num_recordings)*int(skip_iter), rgt_recordings, c = 'b', label='Regret', \
               linewidth = 2.5)
pl.legend(loc='best')
pl.ylim((0, 1))

pl.xlabel('No. of iterations')
pl.ylabel('Test regret')

pl.savefig(dir_name + '/regret.pdf', bbox_inches = 'tight', pad_inches = 0.05)

matplotlib.rcParams.update({'font.size': 9, 'axes.labelsize': 'x-large'})
fig = pl.figure(figsize = (4, 2.5))

pl.plot(np.arange(num_recordings)*int(skip_iter), ir_recordings, c = 'b', label='IR-penalty', \
               linewidth = 2.5)
pl.legend(loc='best')
pl.ylim((0, 1))

pl.xlabel('No. of iterations')
pl.ylabel('Test IR-penalty')

pl.savefig(dir_name + '/ir.pdf', bbox_inches = 'tight', pad_inches = 0.05)


print('Revenue:' + str(rev_recordings[-1]))
print('Regret:' + str(rgt_recordings[-1]))
print('IR-penalty:' +str(ir_recordings[-1]))



==> plots/reduce_density.sh <==
export MAGICK_HOME="/Users/harikrishna/Desktop/ImageMagick-7.0.7"
export PATH="$MAGICK_HOME/bin:$PATH"
export DYLD_LIBRARY_PATH="$MAGICK_HOME/lib/"

cp alloc1.pdf alloc1_.pdf
convert -density 100 alloc1_.pdf alloc1.pdf
cp alloc2.pdf alloc2_.pdf
convert -density 100 alloc2_.pdf alloc2.pdf

